On the Usability of Probably Approximately Correct Implication Bases

We revisit the notion of probably approximately correct implication bases from the literature and present a first formulation in the language of formal concept analysis, with the goal to investigate whether such bases represent a suitable substitute for exact implication bases in practical use-cases. To this end, we quantitatively examine the behavior of probably approximately correct implication bases on artificial and real-world data sets and compare their precision and recall with respect to their corresponding exact implication bases. Using a small example, we also provide qualitative insight that implications from probably approximately correct bases can still represent meaningful knowledge from a given data set.

==> visualize/precrecall.py <==
# Plot the result file containing all combinations specified in core.clj
import ast
import numpy as np
import matplotlib
matplotlib.use("PDF")
from matplotlib import rcParams
import matplotlib.pyplot as plt
import matplotlib
import math as m


plt.rc('text', usetex=True)
params = {'figure.autolayout': True,'text.latex.preamble' : [r'\usepackage{amssymb}', r'\usepackage{amsmath}',r'\renewcommand{\epsilon}{\varepsilon}']}
plt.rcParams.update(params)

inoutpath = '../results/'
filename = inoutpath + 'BibSonomyPrecRecall'

#datalist = np.loadtxt(filename,delimiter=" ",usecols=(0, 1),dtype=(int,int))
num_lines = sum(1 for line in open(filename))

eps =   [0.01, 0.1, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99]
eps_dict = dict(zip(eps,range(len(eps))))
delta = [0.01, 0.1, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99]
delta_dict = dict(zip(delta,range(len(delta))))

tensorPrecision = np.ndarray(shape=(num_lines-1,len(eps),len(delta)), dtype='float64', order='F')
tensorRecall = np.ndarray(shape=(num_lines-1,len(eps),len(delta)), dtype='float64', order='F')

f = open(filename,'r')
next(f) ## omit header with filenames...
i = 0
for result in f:
    result = result.replace(" ",",").rstrip()
    result = result.replace("(","[")
    result = result.replace(")","]")
    result = ast.literal_eval(result)
    for res in result[1]: #result[0] is just the base size
        tensorPrecision[i][eps_dict[res[0][0]]][delta_dict[res[0][1]]] = res[1][0]
        tensorRecall[i][eps_dict[res[0][0]]][delta_dict[res[0][1]]] = res[1][1]
        if res[1][0] == -1:
            tensorPrecision[i][eps_dict[res[0][0]]][delta_dict[res[0][1]]] = 0
        if res[1][1] == -1:
            tensorRecall[i][eps_dict[res[0][0]]][delta_dict[res[0][1]]] = 0
    i = i + 1

def mean_error_fix_eps(name,tensor,eps):
    x = delta # :( use reverse dict...
    y = [np.mean(tensor[:,eps_dict[eps],i]) for i in range(len(tensor[1,eps_dict[eps],:]))]
    err = [np.std(tensor[:,eps_dict[eps],i]) for i in range(len(tensor[1,eps_dict[eps],:]))]
    plt.figure()
    plt.title("Mean and standard deviation for $\epsilon =$ "+str(eps),fontsize=22)          #
    plt.grid(True)
    plt.xlim([0,1])
    plt.xlabel("$\delta$", fontsize=24)
    plt.ylim([0,1.2])
    plt.ylabel(name,fontsize=24)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.errorbar(x, y, err, linestyle='None',marker='o',markerfacecolor="white",elinewidth=12,ms=17,capsize=17,mew=5)
    plt.savefig(name+"_plot_"+str(eps)+".pdf")
    plt.close()

for e in eps:
    mean_error_fix_eps("Precision",tensorPrecision,e)
    mean_error_fix_eps("Recall",tensorRecall,e)



def mean_error_fix_var(name,tensor,var):
    x = eps # :( use reverse dict...
    y = [np.mean(tensor[:,i,delta_dict[var]]) for i in range(len(tensor[1,:,delta_dict[var]]))]
    err = [np.std(tensor[:,i,delta_dict[var]]) for i in range(len(tensor[1,:,delta_dict[var]]))]
    plt.figure()
    plt.title("Mean and standard deviation for $\delta =$ "+str(var),fontsize=22)          #
    plt.grid(True)
    plt.xlim([0,1])
    plt.xlabel("$\epsilon$", fontsize=24)
    plt.ylim([0,1.2])
    plt.ylabel(name,fontsize=24)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.errorbar(x, y, err, linestyle='None',marker='o',markerfacecolor="white",elinewidth=12,ms=17,capsize=17,mew=5)
    plt.savefig(name+"_plot_var_"+str(var)+".pdf")
    plt.close()

for v in delta:
    mean_error_fix_var("Precision",tensorPrecision,v)
    mean_error_fix_var("Recall",tensorRecall,v)



## TODO: Precision/Recall (That's interesting)


==> visualize/precrecall_for_random.py <==
# Plot the result file containing all combinations specified in core.clj
import ast
import numpy as np
import matplotlib
matplotlib.use("PDF")
from matplotlib import rcParams
import matplotlib.pyplot as plt
import matplotlib
import math as m


plt.rc('text', usetex=True)
params = {'figure.autolayout': True,'text.latex.preamble' : [r'\usepackage{amssymb}', r'\usepackage{amsmath}']}
plt.rcParams.update(params)

inoutpath = '../results/'
filename = inoutpath + 'random_10at_4500samples'

#datalist = np.loadtxt(filename,delimiter=" ",usecols=(0, 1),dtype=(int,int))
num_lines = sum(1 for line in open(filename))

eps =   [0.01, 0.1, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99]
eps_dict = dict(zip(eps,range(len(eps))))
delta = [0.01, 0.1, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99]
delta_dict = dict(zip(delta,range(len(delta))))

tensorPrecision = np.ndarray(shape=(num_lines-1,len(eps),len(delta)), dtype='float64', order='F')
tensorRecall = np.ndarray(shape=(num_lines-1,len(eps),len(delta)), dtype='float64', order='F')

f = open(filename,'r')
next(f) ## omit header with filenames...
i = 0
for result in f:
    result = result.replace(" ",",").rstrip()
    result = result.replace("(","[")
    result = result.replace(")","]")
    result = ast.literal_eval(result)
    if result[0] > 9:
        for res in result[1]:
            tensorPrecision[i][eps_dict[res[0][0]]][delta_dict[res[0][1]]] = res[1][0]
            tensorRecall[i][eps_dict[res[0][0]]][delta_dict[res[0][1]]] = res[1][1]
            if res[1][0] == -1:
                tensorPrecision[i][eps_dict[res[0][0]]][delta_dict[res[0][1]]] = 0
            if res[1][1] == -1:
                tensorRecall[i][eps_dict[res[0][0]]][delta_dict[res[0][1]]] = 0
        i = i + 1

tensorPrecision = tensorPrecision[0:i-1]
print(len(tensorPrecision))
tensorRecall = tensorRecall[0:i-1]

def mean_error_fix_eps(name,tensor,eps):
    x = delta # :( use reverse dict...
    y = [np.mean(tensor[:,eps_dict[eps],i]) for i in range(len(tensor[1,eps_dict[eps],:]))]
    err = [np.std(tensor[:,eps_dict[eps],i]) for i in range(len(tensor[1,eps_dict[eps],:]))]
    plt.figure()
    plt.title("Mean and standard deviation for $\epsilon =$ "+str(eps),fontsize=22)          #
    plt.grid(True)
    plt.xlim([0,1])
    plt.xlabel("$\delta$", fontsize=24)
    plt.ylim([0,1.2])
    plt.ylabel(name,fontsize=24)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.errorbar(x, y, err, linestyle='None',marker='o',markerfacecolor="white",elinewidth=12,ms=17,capsize=17,mew=5)
    plt.savefig(name+"_rand_plot_"+str(eps)+".pdf")
    plt.close()




def mean_error_fix_var(name,tensor,var):
    x = eps # :( use reverse dict...
    y = [np.mean(tensor[:,i,delta_dict[var]]) for i in range(len(tensor[1,:,delta_dict[var]]))]
    err = [np.std(tensor[:,i,delta_dict[var]]) for i in range(len(tensor[1,:,delta_dict[var]]))]
    plt.figure()
    plt.title("Mean and standard deviation for $\delta =$ "+str(var),fontsize=22)          #
    plt.grid(True)
    plt.xlim([0,1])
    plt.xlabel("$\epsilon$", fontsize=24)
    plt.ylim([0,1.2])
    plt.ylabel(name,fontsize=24)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.errorbar(x, y, err, linestyle='None',marker='o',markerfacecolor="white",elinewidth=12,ms=17,capsize=17,mew=5)
    plt.savefig(name+"_rand_plot_var_"+str(var)+".pdf")
    plt.close()


for e in [0.01,0.1,0.9]:
    mean_error_fix_eps("Precision",tensorPrecision,e)
    mean_error_fix_eps("Recall",tensorRecall,e)

for v in [0.01,0.1,0.9]:
    mean_error_fix_var("Precision",tensorPrecision,v)
    mean_error_fix_var("Recall",tensorRecall,v)


==> visualize/precrecall_for_stability.py <==
# Plot the result file containing all combinations specified in core.clj
import ast
import numpy as np
import matplotlib
matplotlib.use("PDF")
from matplotlib import rcParams
import matplotlib.pyplot as plt
import matplotlib
import math as m
import os

plt.rc('text', usetex=True)
params = {'figure.autolayout': True,'text.latex.preamble' : [r'\usepackage{amssymb}', r'\usepackage{amsmath}',r'\renewcommand{\epsilon}{\varepsilon}']}
plt.rcParams.update(params)

inoutpath = '../results/'
filenames = [inoutpath +'res_stab_exp_ctx1_100samples_8attributes_run1',inoutpath +'res_stab_exp_ctx2_100samples_9attributes_run1',inoutpath + 'res_stab_exp_ctx3_100samples_10attributes_run1']

eps =   [0.01, 0.1, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99]
eps_dict = dict(zip(eps,range(len(eps))))
delta = [0.01, 0.1, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99]
delta_dict = dict(zip(delta,range(len(delta))))

def readresult(filename):
    num_lines = sum(1 for line in open(filename))
    tensorPrecision = np.ndarray(shape=(num_lines-1,len(eps),len(delta)), dtype='float64', order='F')
    tensorRecall = np.ndarray(shape=(num_lines-1,len(eps),len(delta)), dtype='float64', order='F')
    f = open(filename,'r')
    next(f) ## omit header with filenames...
    i = 0
    for result in f:
        result = result.replace(" ",",").rstrip()
        result = result.replace("(","[")
        result = result.replace(")","]")
        result = ast.literal_eval(result)
        for res in result[1]: #result[0] is just the base size
            tensorPrecision[i][eps_dict[res[0][0]]][delta_dict[res[0][1]]] = res[1][0]
            tensorRecall[i][eps_dict[res[0][0]]][delta_dict[res[0][1]]] = res[1][1]
            print(res[1][0])
            if res[1][0] == -1:
                tensorPrecision[i][eps_dict[res[0][0]]][delta_dict[res[0][1]]] = 0
            if res[1][1] == -1:
                tensorRecall[i][eps_dict[res[0][0]]][delta_dict[res[0][1]]] = 0
            print(res[1][1])

        i = i + 1
        print(i)
    return [tensorPrecision,tensorRecall]

def mean_error_fix_eps(name,tensor,eps,tail):
    x = delta # :( use reverse dict...
    y = [np.mean(tensor[:,eps_dict[eps],i]) for i in range(len(tensor[1,eps_dict[eps],:]))]
    err = [np.std(tensor[:,eps_dict[eps],i]) for i in range(len(tensor[1,eps_dict[eps],:]))]
    plt.figure()
    plt.title("Mean and standard deviation for $\epsilon =$ "+str(eps),fontsize=22)          #
    plt.grid(True)
    plt.xlim([0,1])
    plt.xlabel("$\delta$", fontsize=24)
    plt.ylim([0,1.2])
    plt.ylabel(name,fontsize=24)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.errorbar(x, y, err, linestyle='None',marker='o',markerfacecolor="white",elinewidth=12,ms=17,capsize=17,mew=5)
    plt.savefig(name+"_plot_"+str(tail)+"_"+str(eps)+".pdf")
    plt.close()




def mean_error_fix_var(name,tensor,var,tail):
    x = eps # :( use reverse dict...
    y = [np.mean(tensor[:,i,delta_dict[var]]) for i in range(len(tensor[1,:,delta_dict[var]]))]
    print(y)
    err = [np.std(tensor[:,i,delta_dict[var]]) for i in range(len(tensor[1,:,delta_dict[var]]))]
    print(err)
    plt.figure()
    plt.title("Mean and standard deviation for $\delta =$ "+str(var),fontsize=22)          #
    plt.grid(True)
    plt.xlim([0,1])
    plt.xlabel("$\epsilon$", fontsize=24)
    plt.ylim([0,1.2])
    plt.ylabel(name,fontsize=24)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.errorbar(x, y, err, linestyle='None',marker='o',markerfacecolor="white",elinewidth=12,ms=17,capsize=17,mew=5)
    plt.savefig(name+"_plot_var_"+str(tail)+"_"+str(var)+".pdf")
    plt.close()



for f in filenames:
    head, tail = os.path.split(f)
    tensorPrecision, tensorRecall = readresult(f)

    # for e in [0.01,0.1]:
    #      mean_error_fix_eps("Precision",tensorPrecision,e,tail)
    #      mean_error_fix_eps("Recall",tensorRecall,e,tail)

    for v in [0.01,0.9]:
         mean_error_fix_var("Precision",tensorPrecision,v,tail)
         mean_error_fix_var("Recall",tensorRecall,v,tail)


==> visualize/similarity_exp.py <==
# Plot the result file containing all combinations specified in core.clj
import ast
import numpy as np
import matplotlib
matplotlib.use("PDF")
from matplotlib import rcParams
import matplotlib.pyplot as plt
import matplotlib
import math as m


plt.rc('text', usetex=True)
params = {'figure.autolayout': True,'text.latex.preamble' : [r'\usepackage{amssymb}', r'\usepackage{amsmath}',r'\renewcommand{\epsilon}{\varepsilon}']}
plt.rcParams.update(params)

inoutpath = '../results/'
filename = inoutpath + 'probbaseres_bibsonomy'

#datalist = np.loadtxt(filename,delimiter=" ",usecols=(0, 1),dtype=(int,int))
num_lines = sum(1 for line in open(filename))

eps =   [0.01, 0.1, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99]
eps_dict = dict(zip(eps,range(len(eps))))
delta = [0.01, 0.1, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99]
delta_dict = dict(zip(delta,range(len(delta))))

tensor = np.ndarray(shape=(num_lines-1,len(eps),len(delta)), dtype='float64', order='F')

f = open(filename,'r')
next(f) ## omit header with filenames...
i = 0
for result in f:
    result = result.replace(" ",",").rstrip()
    result = result.replace("(","[")
    result = result.replace(")","]")
    result = ast.literal_eval(result)
    for res in result[1]: #result[0] is just the base size
        tensor[i][eps_dict[res[0][0]]][delta_dict[res[0][1]]] = res[1]
    i = i + 1

def mean_error_fix_eps(tensor,eps):
    x = delta # :( use reverse dict...
    y = [np.mean(tensor[:,eps_dict[eps],i]) for i in range(len(tensor[1,eps_dict[eps],:]))]
    err = [np.std(tensor[:,eps_dict[eps],i]) for i in range(len(tensor[1,eps_dict[eps],:]))]
    plt.figure()
    plt.errorbar(x, y, err, linestyle='None', marker='o',markerfacecolor="white",elinewidth=12,ms=17,capsize=17,mew=5)
    plt.title("Mean and standard deviation for $\epsilon =$ "+str(eps),fontsize=22)          #
    plt.grid(True)
    plt.xlim([0,1])
    plt.xlabel("$\delta$", fontsize=24)
    plt.ylim([0,0.3])
    plt.ylabel("Horn-distance",fontsize=24)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.savefig("fixed_params_plot_"+str(eps)+".pdf")
    plt.close()

for e in eps:
    mean_error_fix_eps(tensor,e)


def mean_error_fix_var(tensor,var):
    x = eps # :( use reverse dict...
    y = [np.mean(tensor[:,i,delta_dict[var]]) for i in range(len(tensor[1,:,delta_dict[var]]))]
    err = [np.std(tensor[:,i,delta_dict[var]]) for i in range(len(tensor[1,:,delta_dict[var]]))]
    plt.figure()
    plt.errorbar(x, y, err, linestyle='None', marker='o',markerfacecolor="white",elinewidth=12,ms=17,capsize=17,mew=5)
    plt.title("Mean and standard deviation for $\delta =$ "+str(var),fontsize=22)          #
    plt.grid(True)
    plt.xlim([0,1])
    plt.xlabel("$\epsilon$", fontsize=24)
    plt.ylim([0,0.3])
    plt.ylabel("Horn-distance",fontsize=24)
    plt.tick_params(axis='both', which='major', labelsize=20)
    plt.savefig("fixed_params_plot_var_"+str(var)+".pdf")
    plt.close()

for v in delta:
    mean_error_fix_var(tensor,v)


## TODO: Precision/Recall (That's interesting)

